Simple and Effective Balance of Contrastive Losses

Contrastive losses have long been a key ingredient of deep metric learning and are now becoming more popular due to the success of self-supervised learning. Recent research has shown the benefit of decomposing such losses into two sub-losses which act in a complementary way when learning the representation network: a positive term and an entropy term. Although the overall loss is thus defined as a combination of two terms, the balance of these two terms is often hidden behind implementation details and is largely ignored and sub-optimal in practice. In this work, we approach the balance of contrastive losses as a hyper-parameter optimization problem, and propose a coordinate descent-based search method that efficiently find the hyper-parameters that optimize evaluation performance. In the process, we extend existing balance analyses to the contrastive margin loss, include batch size in the balance, and explain how to aggregate loss elements from the batch to maintain near-optimal performance over a larger range of batch sizes. Extensive experiments with benchmarks from deep metric learning and self-supervised learning show that optimal hyper-parameters are found faster with our method than with other common search methods.

==> img/constraints/viz/constraints.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Visualization of constraints for optimizing a contrastive margin loss\n",
    "(similar for infoNCE, todo later)\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Summary of the constraints (see paper)\n",
    "\n",
    "linear system $A \\log h^T = r$ of three contraints in log-configuration\n",
    "space, with\n",
    "\n",
    "\n",
    "\\begin{equation}\n",
    "    \\begin{gathered}\n",
    "        A=\n",
    "        \\begin{pmatrix}\n",
    "            1 & 0 & -1\\\\\n",
    "            0 & 1 & -2\\\\\n",
    "            1 & -1 & 0\n",
    "        \\end{pmatrix}\n",
    "        \\ , \\\\\n",
    "        \\log h^T=\n",
    "        \\begin{pmatrix}\n",
    "            \\log\\Lambda_p\\\\ \\log\\Lambda_e\\\\ \\log b\\\\\n",
    "            \\end{pmatrix}\n",
    "        \\, \\text{and} \\quad\n",
    "        r=\n",
    "        \\begin{pmatrix}\n",
    "            \\log r_p \\\\ \\log r_e + \\log \\eta\\\\ \\log r_{eq}\n",
    "            \\end{pmatrix}\n",
    "    \\end{gathered}\n",
    "    \\label{eq:linear_system}\n",
    "    \\end{equation}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We will do a 3D graph with axes: $(x, y, z) = (\\log b, \\log \\Lambda_e, \\log \\Lambda_p)$. In 'graph axes', \n",
    "the constraints become $A \\phi = r$, with\n",
    "\n",
    "\\begin{equation}\n",
    "    \\begin{gathered}\n",
    "        A=\n",
    "        \\begin{pmatrix}\n",
    "            1 & 0 & -1\\\\\n",
    "            0 & 1 & -2\\\\\n",
    "            1 & -1 & 0\n",
    "        \\end{pmatrix}\n",
    "        \\ , \\\\\n",
    "        \\phi=\n",
    "        \\begin{pmatrix}\n",
    "            z\\\\ y\\\\ x\\\\\n",
    "            \\end{pmatrix}\n",
    "        \\, \\text{and} \\quad\n",
    "        r=\n",
    "        \\begin{pmatrix}\n",
    "            \\log r_p \\\\ \\log r_e + \\log \\eta\\\\ \\log r_{eq}\n",
    "            \\end{pmatrix}\n",
    "    \\end{gathered}\n",
    "    \\label{eq:linear_system}\n",
    "    \\end{equation}\n",
    "    \n",
    "(we make this choice for the axis because the 'front plane' is then the same as the 'color plots' graph. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import plotly.graph_objects as go\n",
    "import numpy as np\n",
    "import plotly.express as px\n",
    "from plotly.subplots import make_subplots\n",
    "import pandas as pd\n",
    "from ipywidgets import widgets, interact, interact_manual, interactive_output\n",
    "\n",
    "# First, create plot with any data in it\n",
    "\n",
    "# Constants (arbitrary values) (noting Ri = \\log r_i)\n",
    "Rp = 0\n",
    "Re = 0\n",
    "Req = 0\n",
    "logeta = 0\n",
    "# axes plotting range. TODO this has to be the same range used in x, y\n",
    "xyrge = [-2., 3.]\n",
    "opacity = 0.5\n",
    "# In the 3D graph we are preparing, x axis will be for \\log b, y axis for \\log \\Lambda_e, \n",
    "# and z axis for \\log \\Lambda_p\n",
    "# x, y grid to be used for contraints involving z, i.e. first and last line of A, \n",
    "# corresponding to C_p and C_eq\n",
    "x = np.linspace(xyrge[0], xyrge[1], 100)\n",
    "y = np.linspace(xyrge[0], xyrge[1], 100)\n",
    "Xgz, Ygz = np.meshgrid(x, y)\n",
    "# Last constraint does not involve z in its equation ('vertical plane' in z) so we cannot plot\n",
    "# if in the same grid (x, y), \n",
    "# let's use an x, z grid for this last constraint, i.e. second line of A, or C_e constraint\n",
    "z = np.linspace(xyrge[0], xyrge[1], 100)\n",
    "Xgy, Zgy = np.meshgrid(x, z)\n",
    "# Constraints\n",
    "# on Z\n",
    "ZP = Xgz + Rp  # (C_p)\n",
    "ZEQ = Ygz + Req  # (C_eq)\n",
    "# on Y\n",
    "YE = 2 * Xgy + Re + logeta  # (C_e)\n",
    "# This time let's do just one plot with everything on it\n",
    "d = {'is_3d': True}\n",
    "specs = [[d]]\n",
    "# Plotting\n",
    "fig = go.Figure()\n",
    "sP = go.Surface(x=Xgz, y=Ygz, z=ZP, opacity=opacity, colorscale='reds')\n",
    "sEQ = go.Surface(x=Xgz, y=Ygz, z=ZEQ, opacity=opacity, colorscale='greens')\n",
    "sE = go.Surface(x=Xgy, y=YE, z=Zgy, opacity=opacity, colorscale='blues')\n",
    "# add surface\n",
    "fig.add_trace(sP)\n",
    "fig.add_trace(sEQ)\n",
    "fig.add_trace(sE)\n",
    "# Let's also plot intersection lines between each pair of constraints\n",
    "# C_p and Ceq\n",
    "xlineP_EQ = x; ylineP_EQ = xlineP_EQ + Rp - Req; zlineP_EQ = xlineP_EQ + Rp; \n",
    "fig.add_trace(go.Scatter3d(x=xlineP_EQ, y=ylineP_EQ, z=zlineP_EQ, mode='lines', line={'color': 'blue', 'width': 3}))\n",
    "# C_p and C_e\n",
    "xlineP_E = x; ylineP_E = 2 * xlineP_E + Re + logeta ; zlineC_E = xlineP_E + Rp;\n",
    "fig.add_trace(go.Scatter3d(x=xlineP_E, y=ylineP_E, z=zlineC_E, mode='lines', line={'color': 'green', 'width': 3}))\n",
    "# C_eq and C_e\n",
    "xlineEQ_E = x; ylineEQ_E = 2 * xlineEQ_E + Re + logeta; zlineEQ_E = ylineEQ_E + Req\n",
    "fig.add_trace(go.Scatter3d(x=xlineEQ_E, y=ylineEQ_E, z=zlineEQ_E, mode='lines', line={'color': 'red', 'width': 3}))\n",
    "# Title (disabled now, better in Latex)\n",
    "def get_title(Req, Re, Rp, logeta):\n",
    "    return f\"Representation of 3 constraints in 3D configuration space. Here log req={Req}, Re={Re}, Rp={Rp}, log eta={logeta} .\" \n",
    "# fig.update_layout(title=get_title(Req, Re, Rp, logeta))  \n",
    "# axes labels\n",
    "# It is a known limitation that 3d plots in plotly do not support Latex labels: \n",
    "# But what works it to simply copy paste (from markdown rendering)\n",
    "d_axtitle = dict(xaxis_title=\"log 𝑏\", yaxis_title='log Λ𝑒', zaxis_title='log Λ𝑝')\n",
    "fig.update_layout(**{f'scene{i}': d_axtitle for i in range(1, 6)})\n",
    "# scene aspect\n",
    "fig.update_layout(**{f'scene_aspectmode': 'cube'}) # 'data' or 'cube'\n",
    "# Scaling and axis ranges\n",
    "fig.update_layout(**{f'scene.{a}axis.range': xyrge for a in ['x', 'y', 'z']})\n",
    "fig.update_layout(height=700)\n",
    "# remove colorbar and line legend\n",
    "fig.update_traces(selector='surface', showscale=False)\n",
    "fig.update_layout(showlegend=False)\n",
    "# And I think now we don't need an interactive plot anymore\n",
    "# Remove axis ticklabels, ranges are arbitrary anyways\n",
    "d_upd_ticklabels = {f'scene_{w}axis_showticklabels': False for w in ['x', 'y', 'z']}\n",
    "fig.update_layout(**d_upd_ticklabels)\n",
    "# Define 'orientation' of view\n",
    "zoom = 2.2\n",
    "camera = dict(eye=dict(x=4./zoom, y=3./zoom, z=1.7/zoom))\n",
    "fig.update_layout(scene_camera=camera)\n",
    "# remove white margins around graph\n",
    "fig.update_layout(margin_l=0, margin_r=0, margin_t=0, margin_b=0)\n",
    "# Save to different formats (take care about margins ?)\n",
    "fig.update_layout(font_size=20)\n",
    "fig.write_image(\"constraints.pdf\")\n",
    "fig.write_html(\"constraints.html\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

==> img/constraints/viz/matrix_a.py <==
import matplotlib
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from mpl_toolkits.mplot3d.proj3d import proj_transform
import numpy as np


def axisEqual3D(ax):
    extents = np.array([getattr(ax, 'get_{}lim'.format(dim))() for dim in 'xyz'])
    sz = extents[:,1] - extents[:,0]
    centers = np.mean(extents, axis=1)
    maxsize = max(abs(sz))
    r = maxsize/2
    for ctr, dim in zip(centers, 'xyz'):
        getattr(ax, 'set_{}lim'.format(dim))(ctr - r, ctr + r)


def do_plot():
    # NOTE: invert z and y to have same appearance as other graphs in paper
    fig = plt.figure()
    ax = fig.gca(projection='3d')
    ax.set_xlim([0, 1/ np.sqrt(2)])
    ax.set_ylim([0, 1])
    ax.set_zlim([-1/ np.sqrt(2), 1/ np.sqrt(2)])
    start = [0, 0, 0]
    # d0 = [-1, 0, 1]
    d0 = np.array([1, 0, -1]) / np.sqrt(2)
    d1 = np.array([1, 0, 1]) / np.sqrt(2)
    d2 = np.array([0, 1, 0])

    class Arrow3D(matplotlib.patches.FancyArrowPatch):
        def __init__(self, xs, ys, zs, *args, **kwargs):
            matplotlib.patches.FancyArrowPatch.__init__(self, (0, 0), (0, 0), *args, **kwargs)
            self._verts3d = xs, ys, zs

        def draw(self, renderer):
            xs3d, ys3d, zs3d = self._verts3d
            xs, ys, zs = proj_transform(xs3d, ys3d, zs3d, renderer.M)
            self.set_positions((xs[0], ys[0]), (xs[1], ys[1]))
            matplotlib.patches.FancyArrowPatch.draw(self, renderer)

    a = Arrow3D(*list(zip(start, d0)), mutation_scale=20, lw=1, arrowstyle="-|>", color="r")
    b = Arrow3D(*list(zip(start, d1)), mutation_scale=20, lw=1, arrowstyle="-|>", color="g")
    c = Arrow3D(*list(zip(start, d2)), mutation_scale=20, lw=1, arrowstyle="-|>", color="b")

    ax.add_artist(a)
    ax.add_artist(b)
    ax.add_artist(c)

    ax.set_xlabel(r"$\log \ \Lambda_e$")
    ax.set_zlabel(r"$\log \ \Lambda_p$")
    ax.set_ylabel(r"$\log \ b$")

    ax.xaxis.set_ticklabels([])
    ax.yaxis.set_ticklabels([])
    ax.set_zticklabels([])

    axisEqual3D(ax)

    ax.azim = -80
    ax.elev = 20

    plt.savefig('./a_reparam.pdf')


if __name__ == '__main__':
    do_plot()
